Irreducible Decomposition of Products of 10D Chiral Sigma Matrices

We review the enveloping algebra of the 10 dimensional chiral sigma matrices. To facilitate the computation of the product of several chiral sigma matrices we have developed a symbolic program. Using this program one can reduce the multiplication of the sigma matrices down to linear combinations of irreducilbe elements. We are able to quickly derive several identities that are not restricted to traces. A copy of the program written in the Mathematica language is provided for the community.

==> sigmavector10D.nb <==
(*BeginPackage["SigmaVector`"]*)

Print["This is SigmaVector program. It reduces the product of sigma matrices. 
Spinor indices of the chiral sigma matrices analyzed here are supressed.
Sigma matrices with spinor indices down are denoted by S, as well as those 
matrices which have one spinor index down and other up. If both spinor indices 
are up, the letter SB is used. 

The program handles all contraction possibilities of spinor indices, except when 
two sigma matrices, both with even number of vector indices are multiplied in such 
a way that the lower index of the first sigma matrix is summed with the upper index 
of the second matrix. In this case the order of sigma matrices should be reversed.
Here is an example:
(\s^{e,f})_{\a}^{\b}*(\s_{a,b,c})^{\a\g}*(\s_{e,f})_{\g}^{\d}
should be represented in the symbolic form as:
ExpandAll[ExpandAll[S[e,f]**SB[a,b,c]]**S[e,f]//.Rule1],
where Rule1 is a rule which transforms sigma matrices with 6 or more vector indices 
in appropriate sigma matrices with 4 or less vector indices and contracts corresponding 
epsilon symbols."]

(* These next rules assumed repeated indices for implied sum *)
SetAttributes[Id,Orderless]
Ten=10
SetAttributes[Eta,Orderless]
Eta/: Eta[a_,b_]^2:= Ten (* 10 for our purposes *)
Eta/: Eta[a_,a_]:= Ten
Eta/: Eta[a_, b_]*S[d___,a_, c___] := S[d,b, c]
Eta/: S[d___,a_, c___]*Eta[a_, b_] := S[d,b, c]
Eta/: Eta[a_, b_]*SB[d___,a_, c___] := SB[d,b, c]
Eta/: SB[d___,a_, c___]*Eta[a_, b_] := SB[d,b, c]
Eta/: Eta[a_, b_]*Epsilon[d___,a_, c___] := Epsilon[d,b, c]
Eta/: Epsilon[d___,a_, c___]*Eta[a_, b_] := Epsilon[d,b, c]
Eta/: Eta[a_, b_]*Eta[a_, c_] := Eta[b, c]
Eta/: Eta[a_, c_]*Eta[a_, b_] := Eta[b, c]
Eta/: NumberQ[Eta[x__]] := True

(* These rules define Ten as the dimension so that its 
dependence in the
calculations can be followed. *)

Unprotect[NumberQ]
NumberQ[Ten^n_Integer]:=True
NumberQ[Ten] :=True
NumberQ[1/four!]:=True      (* used to denote 1/4! *)
NumberQ[1/three!]:=True      (* used to denote 1/3! *)
Protect[NumberQ]
(*  Set the tag parameter for implied sums here *)
epi = 1
reset:=(epi=1)


Par[exp__]:=(exp)

(* This comes from Epsilon.m  *)
(* Rules for Epsilon when Euclidean space metric is present *)

(* These Rules are true for any dimension.  Just change Ten to
the appropriate dimension.  See also Rule2.  *)
Epsilon/: NumberQ[Epsilon[x__]]:=True

Epsilon/: Epsilon[b__]*Epsilon[b__] := Ten!/; Signature[{b}]=!=0

Epsilon/: Epsilon[b__]^2 := Ten!



Unprotect[NonCommutativeMultiply]

(x_?NumberQ a_[i__])**(y_?NumberQ b_[j__]):=(x y) a[i]**b[j]

(a_ +b_)**c_ := a**c +b**c

a_ **(b_ + c_) := a**b + a**c

a_ **(x_?NumberQ b_):= x a**b

(x_?NumberQ a_)**b_ := x a**b

b_?NumberQ ** a_ := b a

a_ ** b_?NumberQ := b a

((anything__)*c_)**d_ := (anything)(c**d)

Protect[NonCommutativeMultiply]


(* Definition of an antisymmetrizer.  *)
SetAttributes[AntiSymmetrize,HoldAll]

AntiSymmetrize/: AntiSymmetrize[ k__,exp_] :=
   Sum[Signature[Permutations[k][[$i]]]*Signature[k]*
     (exp /. Table[k[[$j]] -> Permutations[k][[$i]][[$j]], 
     {$j, Length[k]}]),
    {$i, 1, Length[k]!}]

(* These rules define S,SB and Epsilon as purely 
anti-symmetric tensors
for any rank. *)

S[x__] := Signature[{x}] S@@Sort[{x}] /; Not[OrderedQ[{x}]]
SB[x__] := Signature[{x}] SB@@Sort[{x}] /; Not[OrderedQ[{x}]]
Epsilon[x__] := Signature[{x}] Epsilon@@Sort[{x}] /; 
Not[OrderedQ[{x}]]
S[x__]:=0 /; Signature[{x}]==0
SB[x__]:=0 /; Signature[{x}]==0
Epsilon[x__]:=0 /; Signature[{x}]==0
(* Epsilon[1,2,3,4,5,6,7,8,9,10] = 1 *)

(*  This rule replaces 6,7,8,9, and 10 forms with their duals *)

Rule1 = {

S[a_,b_,c_,d_,e_,f_] :> 
( Epsilon[a,b,c,d,e,f,$1[epi],$2[epi],$3[epi],$4[epi]]*
S[$1[epi],$2[epi],$3[epi],$4[epi++]])/24,

S[d[1],d[2],d[3],d[4],d[5],d[6]]:>
(Epsilon[d[1],d[2],d[3],d[4],d[5],d[6],$1[epi],$2[epi],$3[epi],$4[epi]]*
S[$1[epi],$2[epi],$3[epi],$4[epi++]])/24,

SB[a_,b_,c_,d_,e_,f_,g_] :> 
(- Epsilon[a,b,c,d,e,f,g,$1[epi],$2[epi],$3[epi]]*
SB[$1[epi],$2[epi],$3[epi++]])/6,

SB[d[1],d[2],d[3],d[4],d[5],d[6],d[7]]:>
(-Epsilon[d[1],d[2],d[3],d[4],d[5],d[6],d[7],1[epi],$2[epi],$3[epi]]*
SB[$1[epi],$2[epi],$3[epi++]])/6,

S[a_,b_,c_,d_,e_,f_,g_] :> 
(- Epsilon[a,b,c,d,e,f,g,$1[epi],$2[epi],$3[epi]]*
S[$1[epi],$2[epi],$3[epi++]])/6,

S[d[1],d[2],d[3],d[4],d[5],d[6],d[7]]:> 
(-Epsilon[d[1],d[2],d[3],d[4],d[5],d[6],d[7],$1[epi],$2[epi],$3[epi]]*
S[$1[epi],$2[epi],$3[epi++]])/6,
 
S[a_,b_,c_,d_,e_,f_,g_,h_] :> 
(-Epsilon[a,b,c,d,e,f,g,h,$1[epi],$2[epi]]*
S[$1[epi],$2[epi++]])/2,

S[d[1],d[2],d[3],d[4],d[5],d[6],d[7],d[8]] :>
(-Epsilon[d[1],d[2],d[3],d[4],d[5],d[6],d[7],d[8],$1[epi],$2[epi]]*
S[$1[epi],$2[epi++]])/2,

SB[a_,b_,c_,d_,e_,f_,g_,h_,i_] :> 
(Epsilon[a,b,c,d,e,f,g,h,i,$1[epi]]*
SB[$1[epi++]]),

SB[d[1],d[2],d[3],d[4],d[5],d[6],d[7],d[8],d[9]] :>
(Epsilon[d[1],d[2],d[3],d[4],d[5],d[6],d[7],d[8],d[9],$1[epi]]*
SB[$1[epi++]]),

S[a_,b_,c_,d_,e_,f_,g_,h_,i_] :> 
(Epsilon[a,b,c,d,e,f,g,h,i,$1[epi]]*
S[$1[epi++]])
}

(* This rule pulls out the coefficients of chiral matrices. *)

SetAttributes[Eta2,Orderless]
Eta2/: NumberQ[Eta2[x__]] := True

Rule2 = {
S[a_] :> S[d[1]] * Eta2[d[1],a],

S[a_,b_] :> S[d[1],d[2]] * Eta2[d[1],a] Eta2[d[2],b],

S[a_,b_,c_] :> S[d[1],d[2],d[3]]*Eta2[d[1],a]* Eta2[d[2],b] Eta2[d[3],c],

S[a_,b_,c_,d1_] :> S[d[1],d[2],d[3],d[4]] *
Eta2[d[1],a]* Eta2[d[2],b] Eta2[d[3],c] Eta2[d[4],d1],

S[a_,b_,c_,d1_,e_] :>S[d[1],d[2],d[3],d[4],d[5]] * 
Eta2[d[1],a]* Eta2[d[2],b] Eta2[d[3],c] Eta2[d[4],d1] Eta2[d[5],e],

S[a_,b_,c_,d1_,e_,f_] :>S[d[1],d[2],d[3],d[4],d[5],d[6]] * 
Eta2[d[1],a]* Eta2[d[2],b] Eta2[d[3],c] Eta2[d[4],d1] Eta2[d[5],e] *
Eta2[f,d[6]],

S[a_,b_,c_,d1_,e_,f_,g_] :>S[d[1],d[2],d[3],d[4],d[5],d[6],d[7]] * 
Eta2[d[1],a]* Eta2[d[2],b] Eta2[d[3],c] Eta2[d[4],d1] Eta2[d[5],e] *
Eta2[f,d[6]] Eta2[g,d[7]],

S[a_,b_,c_,d1_,e_,f_,g_,h_] :>S[d[1],d[2],d[3],d[4],d[5],d[6],d[7],d[8]] * 
Eta2[d[1],a]* Eta2[d[2],b] Eta2[d[3],c] Eta2[d[4],d1] Eta2[d[5],e] *
Eta2[f,d[6]] Eta2[g,d[7]] Eta2[h,d[8]],

S[a_,b_,c_,d1_,e_,f_,g_,h_,i_] :>S[d[1],d[2],d[3],d[4],d[5],d[6],d[7],d[8],d[9]] * 
Eta2[d[1],a]* Eta2[d[2],b] Eta2[d[3],c] Eta2[d[4],d1] Eta2[d[5],e] *
Eta2[f,d[6]] Eta2[g,d[7]] Eta2[h,d[8]] Eta2[i,d[9]],

S[a_,b_,c_,d1_,e_,f_,g_,h_,i_,j_] :>S[d[1],d[2],d[3],d[4],d[5],d[6],d[7],d[8],d[9],d[10]] * 
Eta2[d[1],a]* Eta2[d[2],b] Eta2[d[3],c] Eta2[d[4],d1] Eta2[d[5],e] *
Eta2[f,d[6]] Eta2[g,d[7]] Eta2[h,d[8]] Eta2[i,d[9]] Eta2[j,d[10]],


SB[a_] :> SB[d[1]] * Eta2[d[1],a],

SB[a_,b_,c_] :> SB[d[1],d[2],d[3]]*Eta2[d[1],a]* Eta2[d[2],b] Eta2[d[3],c],

SB[a_,b_,c_,d1_,e_] :>SB[d[1],d[2],d[3],d[4],d[5]] * 
Eta2[d[1],a]* Eta2[d[2],b] Eta2[d[3],c] Eta2[d[4],d1] Eta2[d[5],e],

SB[a_,b_,c_,d1_,e_,f_,g_] :>SB[d[1],d[2],d[3],d[4],d[5],d[6],d[7]] * 
Eta2[d[1],a]* Eta2[d[2],b] Eta2[d[3],c] Eta2[d[4],d1] Eta2[d[5],e] *
Eta2[f,d[6]] Eta2[g,d[7]],

SB[a_,b_,c_,d1_,e_,f_,g_,h_,i_] :>SB[d[1],d[2],d[3],d[4],d[5],d[6],d[7],d[8],d[9]] * 
Eta2[d[1],a]* Eta2[d[2],b] Eta2[d[3],c] Eta2[d[4],d1] Eta2[d[5],e] *
Eta2[f,d[6]] Eta2[g,d[7]] Eta2[h,d[8]] Eta2[i,d[9]]

}
(* Use Recover  to factor out the S's and SB's *)


Recover[exp__] := Collect[exp/.Rule2,{ S[d[1]], S[d[1],d[2]],S[d[1],d[2],d[3]],
S[d[1],d[2],d[3],d[4]], S[d[1],d[2],d[3],d[4],d[5]],
S[d[1],d[2],d[3],d[4],d[5],d[6]],
S[d[1],d[2],d[3],d[4],d[5],d[6],d[7]],
S[d[1],d[2],d[3],d[4],d[5],d[6],d[7],d[8]],
S[d[1],d[2],d[3],d[4],d[5],d[6],d[7],d[8],d[9]],
S[d[1],d[2],d[3],d[4],d[5],d[6],d[7],d[8],d[9],d[10]],
SB[d[1]], SB[d[1],d[2],d[3]], SB[d[1],d[2],d[3],d[4],d[5]],
SB[d[1],d[2],d[3],d[4],d[5],d[6],d[7]],
SB[d[1],d[2],d[3],d[4],d[5],d[6],d[7],d[8],d[9]]} ]/.Rule3

Rule3={Eta2[f__]:> Eta[f]}
 
(*  This rule is time consuming. *) 

Epsilon/: Epsilon[b__]*Epsilon[c__] := 
	-Par[ Signature[ Join[Complement[{b},
	Intersection[{b},{c}]],
	Intersection[{b},{c}]]]*
	Signature[ Join[Complement[{c},Intersection[{b},{c}]],
	Intersection[{b},{c}]]]*ReleaseHold[ (
     	AntiSymmetrize[Complement[{c}, Intersection[{b}, {c}]],
      	Product[Eta[Complement[{b}, Intersection[{b}, {c}]][[$i]],
        Complement[{c}, Intersection[{b}, {c}]][[$i]]],
       	{$i, Length[Complement[{c}, Intersection[{b}, 
       	{c}]]]}]])]*(Length[
        Intersection[{b}, {c}]]!)] /; {b}=!={c} && Length[{b}]==Length[{c}] 



S/: S[i_]**SB[j_] := - Eta[i, j] - S[i, j]

S/: S[i_]**S[j_,k_] := -S[k] Eta[i, j] + S[j] Eta[i, k] - 
S[i, j, k]

S/: S[j_,k_]**S[i_] := -S[k] Eta[i, j] + S[j] Eta[i, k] + 
S[i, j, k]

S/: S[j_,k_]**SB[i_] := Eta[i,j] SB[k] - Eta[i,k] SB[j] -
SB[i,j,k] 

S/: S[i_] ** SB[j_, k_, l_] :=
  -S[k, l] Eta[i, j] - S[l,j] Eta[i, k] - S[j, k] Eta[i, l] - 
  S[i, j, k, l]

S/: S[j_,k_,l_]**SB[i_] := -Eta[i,j] S[k,l] - Eta[i,k] S[l,j] - 
Eta[i,l] S[j,k] + S[i,j,k,l]

S/: S[i_]**S[j_,k_,l_,m_] := Eta[i,j] S[k,l,m] - 
Eta[i,k] S[l,m,j] + Eta[i,l] S[j,k,m] -
Eta[i,m] S[j,k,l] + S[i,j,k,l,m]

S/: S[j_,k_,l_,m_]**S[i_] := -Eta[i,j] S[k,l,m] + 
Eta[i,k] S[l,m,j] - Eta[i,l] S[j,k,m] +
Eta[i,m] S[j,k,l] + S[i,j,k,l,m]

S/: S[j_,k_,l_,m_]**SB[i_] := -Eta[i,j] SB[k,l,m] + 
Eta[i,k] SB[l,m,j] - Eta[i,l] SB[j,k,m] +
Eta[i,m] SB[j,k,l] + SB[i,j,k,l,m]

S/: S[i_]**SB[j_,k_,l_,m_,n_] := -Eta[i,j] S[k,l,m,n] - 
Eta[i,k] S[l,m,n,j] - Eta[i,l] S[m,n,j,k] - 
Eta[i,m] S[n,j,k,l] - Eta[i,n] S[j,k,l,m] - S[i,j,k,l,m,n] 

S/: S[j_,k_,l_,m_,n_]**SB[i_] :=  -Eta[i,j] S[k,l,m,n] - 
Eta[i,k] S[l,m,n,j] - Eta[i,l] S[m,n,j,k] - 
Eta[i,m] S[n,j,k,l] - Eta[i,n] S[j,k,l,m] + S[i,j,k,l,m,n] 

S/: S[i_]**S[j_,k_,l_,m_,n_,p_] := - S[i,j,k,l,m,n,p] +
(Epsilon[j,k,l,m,n,p,$1[epi], $2[epi], $3[epi], $4[epi]]*
S[i,$1[epi], $2[epi], $3[epi], $4[epi++]])/24

S/: S[j_,k_,l_,m_,n_,p_]**SB[i_] :=  SB[i,j,k,l,m,n,p] +
(Epsilon[j,k,l,m,n,p,$1[epi], $2[epi], $3[epi], $4[epi]]*
SB[i,$1[epi], $2[epi], $3[epi], $4[epi++]])/24


S/: S[j_,k_,l_,m_,n_,p_]**S[i_] := S[i,j,k,l,m,n,p] +
(Epsilon[j,k,l,m,n,p,$1[epi], $2[epi], $3[epi], $4[epi]]*
S[i,$1[epi], $2[epi], $3[epi], $4[epi++]])/24

S/: S[i_]**SB[j_,k_,l_,m_,n_,p_,q_] :=  S[i,j,k,l,m,n,p,q] +
(Epsilon[j,k,l,m,n,p,q,$1[epi], $2[epi], $3[epi]]*
S[i,$1[epi], $2[epi], $3[epi++]])/6

S/: S[j_,k_,l_,m_,n_,p_,q_]**SB[i_] :=  S[i,j,k,l,m,n,p,q] -
(Epsilon[j,k,l,m,n,p,q,$1[epi], $2[epi], $3[epi]]*
S[i,$1[epi], $2[epi], $3[epi++]])/6

S/: S[i_]**S[j_,k_,l_,m_,n_,o_,p_,q_] :=  
S[i,j,k,l,m,n,o,p,q]+
(Epsilon[j,k,l,m,n,o,p,q,$1[epi], $2[epi]]*
S[i,$1[epi], $2[epi++]])/2

S/: S[j_,k_,l_,m_,n_,o_,p_,q_]**S[i_] :=  
S[i,j,k,l,m,n,o,p,q]-
(Epsilon[j,k,l,m,n,o,p,q,$1[epi], $2[epi]]*
S[i,$1[epi], $2[epi++]])/2

S/: S[j_,k_,l_,m_,n_,o_,p_,q_]**SB[i_] :=  
- SB[i,j,k,l,m,n,o,p,q]+
(Epsilon[j,k,l,m,n,o,p,q,$1[epi], $2[epi]]*
SB[i,$1[epi], $2[epi++]])/2

S/: S[i_]**SB[j_,k_,l_,m_,n_,o_,p_,q_,r_] :=  
Epsilon[i,j,k,l,m,n,o,p,q,r] - 
Epsilon[j,k,l,m,n,o,p,q,r,$1[epi]]*S[i,$1[epi++]]

S/: S[j_,k_,l_,m_,n_,o_,p_,q_,r_]**SB[i_] :=  
 Epsilon[i,j,k,l,m,n,o,p,q,r] + 
Epsilon[j,k,l,m,n,o,p,q,r,$1[epi]]*S[i,$1[epi++]]



SB/: SB[i_] ** S[j_] := -Eta[i, j] + S[i, j]

SB/: SB[i_]**S[j_,k_] := Eta[i,j] SB[k] - Eta[i,k] SB[j] + 
SB[i,j,k]

SB/: SB[i_]**S[j_,k_,l_] := Eta[i,j] S[k,l] + 
Eta[i,k] S[l,j] + Eta[i,l] S[j,k] - S[i,j,k,l]

SB/: SB[j_, k_, l_] ** S[i_] :=
 S[k, l] Eta[i, j] + S[l,j] Eta[i, k] + S[j, k] Eta[i, l] + 
 S[i, j, k, l]

SB/: SB[i_]**S[j_,k_,l_,m_] := Eta[i,j] SB[k,l,m] - 
Eta[i,k] SB[l,m,j] + Eta[i,l] SB[j,k,m] -
Eta[i,m] SB[j,k,l] + SB[i,j,k,l,m]

SB/: SB[i_]**S[j_,k_,l_,m_,n_] :=  -Eta[i,j] S[k,l,m,n] - 
Eta[i,k] S[l,m,n,j] - Eta[i,l] S[m,n,j,k] - 
Eta[i,m] S[n,j,k,l] - Eta[i,n] S[j,k,l,m] + S[i,j,k,l,m,n] 

SB/: SB[j_,k_,l_,m_,n_]**S[i_] := -Eta[i,j] S[k,l,m,n] - 
Eta[i,k] S[l,m,n,j] - Eta[i,l] S[m,n,j,k] - 
Eta[i,m] S[n,j,k,l] - Eta[i,n] S[j,k,l,m] - S[i,j,k,l,m,n] 

SB/: SB[i_]**S[j_,k_,l_,m_,n_,p_] := - SB[i,j,k,l,m,n,p] +
(Epsilon[j,k,l,m,n,p,$1[epi], $2[epi], $3[epi], $4[epi]]*
SB[i,$1[epi], $2[epi], $3[epi], $4[epi++]])/24

SB/: SB[j_,k_,l_,m_,n_,p_,q_]**S[i_] := -S[i,j,k,l,m,n,p,q]-
(Epsilon[j,k,l,m,n,p,q,$1[epi], $2[epi], $3[epi]]*
S[i,$1[epi], $2[epi], $3[epi++]])/6

SB/: SB[i_]**S[j_,k_,l_,m_,n_,p_,q_] := -S[i,j,k,l,m,n,p,q]+
(Epsilon[j,k,l,m,n,p,q,$1[epi], $2[epi], $3[epi]]*
S[i,$1[epi], $2[epi], $3[epi++]])/6

SB/: SB[i_]**S[j_,k_,l_,m_,n_,o_,p_,q_] :=  
- SB[i,j,k,l,m,n,o,p,q]-
(Epsilon[j,k,l,m,n,o,p,q,$1[epi], $2[epi]]*
SB[i,$1[epi], $2[epi++]])/2

SB/: SB[j_,k_,l_,m_,n_,o_,p_,q_,r_]**S[i_] :=  
Epsilon[i,j,k,l,m,n,o,p,q,r] - 
Epsilon[j,k,l,m,n,o,p,q,r,$1[epi]]*S[i,$1[epi++]]

SB/: SB[i_]**S[j_,k_,l_,m_,n_,o_,p_,q_,r_] :=  
 Epsilon[i,j,k,l,m,n,o,p,q,r] + 
Epsilon[j,k,l,m,n,o,p,q,r,$1[epi]]*S[i,$1[epi++]]


S/: S[i_,j_]**S[k_,l_] := -Eta[k,l] S[i,j] -
Expand[ Par[S[i,j]**S[k]]**SB[l]]

S/: S[a_,b_,c_,d_]**S[k_,l_] := 
-Eta[k,l] S[a,b,c,d] -
Expand[ Par[S[a,b,c,d]**S[k]]**SB[l]]


S/: S[a_,b_,c_,d_,e_,f_]**S[k_,l_] := 
-Eta[k,l] S[a,b,c,d,e,f] -
Expand[ Par[S[a,b,c,d,e,f]**S[k]]**SB[l]]

S/: S[a_,b_,c_,d_,e_,f_,g_,h_]**S[k_,l_] := 
-Eta[k,l] S[a,b,c,d,e,f,g,h] -
Expand[ Par[S[a,b,c,d,e,f,g,h]**S[k]]**SB[l]]

S/: S[a_,b_,c_]**S[k_,l_] := 
Eta[k,l] S[a,b,c] +
Expand[ Par[S[a,b,c]**SB[k]]**S[l]]

S/: S[a_,b_,c_,d_,e_]**S[k_,l_] := 
Eta[k,l] S[a,b,c,d,e] +
Expand[ Par[S[a,b,c,d,e]**SB[k]]**S[l]]


S/: S[a_,b_,c_,d_,e_,f_,g_]**S[k_,l_] := 
Eta[k,l] S[a,b,c,d,e,f,g] +
Expand[ Par[S[a,b,c,d,e,f,g]**SB[k]]**S[l]]


S/: S[a_,b_,c_,d_,e_,f_,g_,h_,m_]**S[k_,l_] := 
Eta[k,l] S[a,b,c,d,e,f,g,h,m] +
Expand[ Par[S[a,b,c,d,e,f,g,h,m]**SB[k]]**S[l]]


S/: S[i_,j_]**S[k_,l__] := -Eta[i,j] S[k,l] -
Expand[ S[i]**Par[SB[j]**S[k,l]]]

S/: S[i_,j_]**SB[k_,l__] := Eta[i,j] SB[k,l] +
Expand[ SB[i]**Par[S[j]**SB[k,l]]]


SB/: SB[i_,j__]**S[k_,l_] := - Eta[k,l] SB[i,j] - 
Expand[Par[SB[i,j]**S[k]]**SB[l]]


S/: S[i_,j_,k_]**S[l_,m_,n__] := 
- Expand[S[i]**Par[SB[j]**Par[S[k]**S[l,m,n]]]] - 
Eta[i,j] S[k]**S[l,m,n] + Eta[i,k] S[j]**S[l,m,n]-
Eta[j,k] S[i]**S[l,m,n]   

S/: S[i_,j_,k_]**SB[l_,m_,n__] := 
- Expand[S[i]**Par[SB[j]**
Par[S[k]**SB[l,m,n]]]] - 
Eta[i,j] S[k]**SB[l,m,n] + Eta[i,k] S[j]**SB[l,m,n] - 
Eta[j,k] S[i]**SB[l,m,n]

S/: S[i_,j_,k__]**S[l_,m_,n_] := 
- Expand[Par[Par[S[i,j,k]**S[l]]**SB[m]]**
S[n]] - 
Eta[l,m] S[i,j,k]**S[n] + Eta[l,n] S[i,j,k]**S[m] - 
Eta[m,n] S[i,j,k]**S[l]

S/: S[a_,b_,c__]**SB[i_,j_,k_] := 
- Expand[Par[Par[S[a,b,c]**SB[j]]**S[k]]**
SB[i]] - 
Eta[j,k] S[a,b,c]**SB[i] + Eta[i,j] S[a,b,c]**SB[k] - 
Eta[i,k] S[a,b,c]**SB[j]

S/: SB[a_,b_,c__]**S[i_,j_,k_] := 
- Expand[Par[Par[SB[a,b,c]**S[i]]**SB[j]]**S[k]] - 
Eta[j,k] SB[a,b,c]**S[i] - Eta[i,j] SB[a,b,c]**S[k] + 
Eta[i,k] SB[a,b,c]**S[j]

SB/: SB[i_,j_,k_]**S[l_,m_,n__] := 
- Expand[SB[j]**Par[S[k]**
Par[SB[i]**S[l,m,n]]]] + 
Eta[i,j] SB[k]**S[l,m,n] - Eta[i,k] SB[j]**S[l,m,n] -
Eta[j,k] SB[i]**S[l,m,n]

S/: S[a_,b_,c_,d_]**S[i_,j_,k_,l__] := 
Expand[S[b,c,d]**Par[SB[a]**S[i,j,k,l]]]+
Eta[a,b] Par[S[c,d]**S[i,j,k,l]]-
Eta[a,c] Par[S[b,d]**S[i,j,k,l]]+
Eta[a,d] Par[S[b,c]**S[i,j,k,l]]


S/: S[a_,b_,c_,d_]**SB[i_,j_,k_,l__] := 
- Expand[SB[a]**Par[S[b,c,d]**SB[i,j,k,l]]]+
Eta[a,b] Par[S[c,d]**SB[i,j,k,l]]-
Eta[a,c] Par[S[b,d]**SB[i,j,k,l]]+
Eta[a,d] Par[S[b,c]**SB[i,j,k,l]]


S/: S[a_,b_,c_,d_]**S[i_,j_,k_,l_] := 
- Expand[Par[S[a,b,c,d]**S[i]]**SB[j,k,l]]-
Eta[i,j] Par[S[a,b,c,d]**S[k,l]]+
Eta[i,k] Par[S[a,b,c,d]**S[j,l]]-
Eta[i,l] Par[S[a,b,c,d]**S[j,k]]


S/: S[a_,b_,c_,d_,e_,f_]**S[i_,j_,k_,l_] := 
- Expand[Par[S[a,b,c,d,e,f]**S[i]]**SB[j,k,l]]-
Eta[i,j] Par[S[a,b,c,d,e,f]**S[k,l]]+
Eta[i,k] Par[S[a,b,c,d,e,f]**S[j,l]]-
Eta[i,l] Par[S[a,b,c,d,e,f]**S[j,k]]


S/: S[a_,b_,c_,d_,e_,f_,g_,h_]**S[i_,j_,k_,l_] := 
- Expand[Par[S[a,b,c,d,e,f,g,h]**S[i]]**SB[j,k,l]]-
Eta[i,j] Par[S[a,b,c,d,e,f,g,h]**S[k,l]]+
Eta[i,k] Par[S[a,b,c,d,e,f,g,h]**S[j,l]]-
Eta[i,l] Par[S[a,b,c,d,e,f,g,h]**S[j,k]]

S/: S[a_,b_,c_,d_,e_]**S[i_,j_,k_,l_] := 
- Expand[
Par[S[a,b,c,d,e]**SB[i]]**S[j,k,l]]+
Eta[i,j] Par[S[a,b,c,d,e]**S[k,l]]-
Eta[i,k] Par[S[a,b,c,d,e]**S[j,l]]+
Eta[i,l] Par[S[a,b,c,d,e]**S[j,k]]


S/: S[a_,b_,c_,d_,e_,f_,g_]**S[i_,j_,k_,l_] := 
- Expand[
Par[S[a,b,c,d,e,f,g]**SB[i]]**S[j,k,l]]+
Eta[i,j] Par[S[a,b,c,d,e,f,g]**S[k,l]]-
Eta[i,k] Par[S[a,b,c,d,e,f,g]**S[j,l]]+
Eta[i,l] Par[S[a,b,c,d,e,f,g]**S[j,k]]



S/: S[a_,b_,c_,d_,e_,f_,g_,h_,m_]**S[i_,j_,k_,l_] := 
- Expand[
Par[S[a,b,c,d,e,f,g,h,m]**SB[i]]**S[j,k,l]]+
Eta[i,j] Par[S[a,b,c,d,e,f,g,h,m]**S[k,l]]-
Eta[i,k] Par[S[a,b,c,d,e,f,g,h,m]**S[j,l]]+
Eta[i,l] Par[S[a,b,c,d,e,f,g,h,m]**S[j,k]]


S/: SB[a_,b_,c_,d__]**S[i_,j_,k_,l_] := 
- Expand[Par[SB[a,b,c,d]**S[i]]**SB[j,k,l]]-
Eta[i,j] Par[SB[a,b,c,d]**S[k,l]]+
Eta[i,k] Par[SB[a,b,c,d]**S[j,l]]-
Eta[i,l] Par[SB	[a,b,c,d]**S[j,k]]




S/: S[a_,b_,c_,d_,e_]**SB[i_,j_,k_,l_,m_] := 
Expand[S[a]**Par[S[b,c,d,e]**SB[i,j,k,l,m]]]-
Eta[a,b] Par[S[c,d,e]**SB[i,j,k,l,m]] +
Eta[a,c] Par[S[b,d,e]**SB[i,j,k,l,m]] -
Eta[a,d] Par[S[b,c,e]**SB[i,j,k,l,m]] +
Eta[a,e] Par[S[b,c,d]**SB[i,j,k,l,m]]

SB/: SB[a_,b_,c_,d_,e_]**S[i_,j_,k_,l_,m_] := 
Expand[S[b,c,d,e]**Par[SB[a]**S[i,j,k,l,m]]]+
Eta[a,b] Par[SB[c,d,e]**S[i,j,k,l,m]] -
Eta[a,c] Par[SB[b,d,e]**S[i,j,k,l,m]] +
Eta[a,d] Par[SB[b,c,e]**S[i,j,k,l,m]] -
Eta[a,e] Par[SB[b,c,d]**S[i,j,k,l,m]]

Unprotect[Plus]

x_?NumberQ Epsilon[a__,b__] S_[b__] + 
y_?NumberQ Epsilon[a__,c__] S_[c__] := 
(x+y) Epsilon[a,b]**S[b]

x_?NumberQ Epsilon[l___,m_,n__,o__] S_[m_,o__] + 
y_?NumberQ Epsilon[l___,m_,n__,p__] S_[m_,p__] := 
(x+y) Epsilon[l,m,n,o]**S[m,o]

x_?NumberQ Epsilon[a__,b__] S_[i_,b__] + 
y_?NumberQ Epsilon[a__,c__] S_[i_,c__] := 
(x+y) Epsilon[a,b] S[i,b]

x_?NumberQ Epsilon[l___,m_,n__,o__] S_[j_,m_,o__] + 
y_?NumberQ Epsilon[l___,m_,n__,p__] S_[j_,m_,p__] := 
(x+y) Epsilon[l,m,n,o] S[j,m,o]

x_?NumberQ Epsilon[l___,m_,n__,o__] S_[m_,j_,o__] + 
y_?NumberQ Epsilon[l___,m_,n__,p__] S_[m_,j_,p__] := 
(x+y) Epsilon[l,m,n,o] S[m,j,o]

Protect[Plus]



(* EndPackage[] *)

